Identifying the root cause of cable network problems with machine learning

Good quality network connectivity is ever more important. For hybrid fiber coaxial (HFC) networks, searching for upstream high noise in the past was cumbersome and time-consuming. Even with machine learning due to the heterogeneity of the network and its topological structure, the task remains challenging. We present the automation of a simple business rule (largest change of a specific value) and compare its performance with state-of-the-art machine-learning methods and conclude that the precision@1 can be improved by 2.3 times. As it is best when a fault does not occur in the first place, we secondly evaluate multiple approaches to forecast network faults, which would allow performing predictive maintenance on the network.

==> img/01-means-analysis-of-results.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Means analysis\n",
    "\n",
    "of results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%pylab inline\n",
    "\n",
    "import pandas as pd\n",
    "import seaborn as sns; sns.set()\n",
    "\n",
    "pd.set_option('display.max_columns', None)\n",
    "\n",
    "eval_res = pd.read_parquet('evaluation_results.parquet')\n",
    "eval_res.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_parquet('evaluation_results_new.parquet')\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[df.model == 'optuna_lgbm_direct'].sort_values(['cv_split', 'data_kind', 'precision_business'], ascending=False).set_index(['top-k',  'cv_split', 'data_kind',])[['precision', 'precision_business', 'tp_business', #'tn_business', \n",
    "'fp_business', #'fn_business'\n",
    "\n",
    "'tp', 'fp', \n",
    "]].unstack()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## new analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Overfitting models om the training dataset:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "potentially_overfitting_models = df[df.precision == 1]['model'].unique()\n",
    "potentially_overfitting_models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[df.precision == 1][['model', 'cv_split', 'data_kind']].drop_duplicates()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[df.model.isin(potentially_overfitting_models)][['cv_split', 'model', 'top-k', 'data_kind', 'precision', 'precision_business']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[df.model == 'nnet_lstm_ss_train_cutmix_optuna_direct_02'][['cv_split', 'data_kind', 'precision', 'precision_business']]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "> NOTICE: these overfitting models are not (and also were not) displayed in the summary we looked at last time."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here the **business rule** (ranked) variant. Notice the low number of `FP`!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = df[df.data_kind != 'global'].groupby(['model', 'top-k', 'data_kind'])[['fbeta_1', 'fbeta_1_business', 'precision', 'precision_business', 'recall', 'recall_business', 'fp', 'fp_business', 'tp', 'tp_business', 'fn', 'fn_business']].mean().unstack()\n",
    "d.sort_values([('precision_business', 'test')], ascending=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the raw classification of each individual device.\n",
    "\n",
    "> NOTICE the high number of FP!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d.sort_values([('precision', 'test')], ascending=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Both metrics (raw probability theresholded at 50% and the ranked business result) are **NOT** to be directly compared / related."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df_p = df\n",
    "models_of_interest = [\n",
    "    'largest_tx_change', \n",
    "    'nnet_lstm_cw', \n",
    "    #'nnet_TST_dropout_8', \n",
    "    #'nnet_TST_dropout_65',\n",
    "    'nnet_TST_optuna_9',\n",
    "    #'nnet_InceptionTime_cw',\n",
    "    'nnet_InceptionTime_optuna',\n",
    "    'nnet_lstm_ss_train', \n",
    "    'nnet_lstm_ss_ft', \n",
    "    'optuna_lgbm_direct', 'nnet_lstm_ss_train_cutmix_optuna', 'nnet_lstm_ss_train_cutmix_optuna_02',\n",
    "    #'optuna_lgbm',\n",
    "    'logistic_regression'\n",
    "]\n",
    "\n",
    "replacement_dict = {\n",
    "    'largest_tx_change': 'business rule \\n(largest tx change)',\n",
    "    'nnet_lstm_cw' : 'LSTM',\n",
    "    'nnet_TST_optuna_9': 'TST',\n",
    "    'nnet_InceptionTime_optuna': 'InceptionTime',\n",
    "    'nnet_lstm_ss_train': 'LSTM, \\nself supervised (train)',\n",
    "    'nnet_lstm_ss_ft': 'LSTM, \\nself supervised (fine tuning)',\n",
    "    'nnet_lstm_ss_train_cutmix_optuna': 'LSTM, \\nself supervised (train) + \\ndata augmentation',\n",
    "    'optuna_lgbm': 'lightGBM \\n(old different metric)',\n",
    "    'optuna_lgbm_direct': 'lightGBM',\n",
    "    'logistic_regression': 'logistic regression'\n",
    "    \n",
    "}\n",
    "\n",
    "df_p = df[(df.model.isin(models_of_interest)) & (df.data_kind != 'train')]\n",
    "\n",
    "df_p = df_p.rename(columns = {'fbeta_5': 'F-0.5', 'fbeta_1':'F-1', 'precision_business':'precision @k'})\n",
    "df_p['model'] = df_p['model'].replace(replacement_dict)\n",
    "\n",
    "df_p = df_p.rename(columns = {'fbeta_5': 'F-0.5', 'fbeta_1':'F-1', 'precision_business':'precision @k'})\n",
    "df_p['model'] = df_p['model'].replace(replacement_dict)\n",
    "\n",
    "eval_res = df_p\n",
    "\n",
    "df_p_tt = df[(df.model.isin(models_of_interest)) & (df.data_kind.isin(['train', 'test']))]\n",
    "df_p_tt = df_p_tt.rename(columns = {'fbeta_5': 'F-0.5', 'fbeta_1':'F-1', 'precision_business':'precision @k'})\n",
    "df_p_tt['model'] = df_p_tt['model'].replace(replacement_dict)\n",
    "\n",
    "df_p.model.unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# eval_res[eval_res['top-k'] == 1]\n",
    "eval_res_tbl = df_p.copy()\n",
    "eval_res_tbl.model = eval_res_tbl.model.str.replace('\\n', '')\n",
    "tbl_res = eval_res_tbl[eval_res_tbl.model != 'largest tx change, full data'].drop(['cv_split', 'train_triggers', 'test_triggers', 'accuracy', 'tn', 'fn', 'fp',\n",
    "                                                                                   'tp', 'F-0.5', 'recall_business', 'fbeta_5_business', 'fbeta_1_business',\n",
    "                                                                                   \n",
    "                                                                                   'F-1', #'recall',\n",
    "                                                                                   \n",
    "                                                                                   #'fp_business', 'tp_business',\n",
    "                                                                                   \n",
    "                                                                                   'tn_business', 'fn_business', 'accuracy_business'], axis=1).groupby(['top-k', \n",
    "                                          'model']).agg(['mean', 'std']).round(3).sort_values(['top-k', ('precision @k', 'mean')], ascending=[True, False])\n",
    "tbl_res = tbl_res.rename(columns={'fp_business': 'false positives@k', 'tp_business': 'true positives@k', 'precision':'precision step 1', 'recall': 'recall step 1'})\n",
    "tbl_res = tbl_res[['precision step 1', 'recall step 1', 'precision @k', 'false positives@k', 'true positives@k']]\n",
    "tbl_res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('table_rca_results_new_business.tex', \"w+\") as pt:\n",
    "    # pt.write(tbl_res.to_latex(multirow=True, longtable=True, escape=False, encoding=\"UTF-8\"))\n",
    "    pt.write(tbl_res.to_latex(index=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## old analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#eval_res = eval_res[(eval_res.model.isin([\n",
    "#    'largest_tx_change_full_data', 'largest_tx_change', 'nnet_lstm_cw', 'nnet_TST_dropout_8', 'nnet_InceptionTime_cw', \n",
    "#    'nnet_lstm_ss_train', 'nnet_lstm_ss_ft',\n",
    "#    #   'nnet_lstm_ss_train_cutmix', \n",
    "#    #'optuna_lgbm_direct', \n",
    "#    'nnet_lstm_ss_train_cutmix_optuna',\n",
    "#    \n",
    "#    #'lgb', 'lgb_small', \n",
    "#    'optuna_lgbm',\n",
    "#])) #& (eval_res['top-k'] == 1)\n",
    "#                   ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#eval_res['model'] = eval_res['model'].replace({\n",
    "#    'largest_tx_change_full_data' :'largest tx change, \\nfull data',\n",
    "#    'largest_tx_change': 'largest tx change',\n",
    "#    'nnet_lstm_cw' : 'LSTM',\n",
    "#    'nnet_TST_dropout_8': 'TST',\n",
    "#    'nnet_InceptionTime_cw': 'InceptionTime',\n",
    "#    'nnet_lstm_ss_train': 'LSTM, \\nself supervised (train)',\n",
    "#    'nnet_lstm_ss_ft': 'LSTM, \\nself supervised (fine tuning)',\n",
    "#    'nnet_lstm_ss_train_cutmix_optuna': 'LSTM, \\nself supervised (train) + \\ndata augmentation',\n",
    "#    'optuna_lgbm': 'lightGBM'\n",
    "#    \n",
    "#})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#eval_res = eval_res.rename(columns = {'fbeta_5': 'F-0.5', 'fbeta_1':'F-1'})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#eval_res.model.unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## eval_res[eval_res['top-k'] == 1]\n",
    "#eval_res_tbl = eval_res.copy()\n",
    "#eval_res_tbl.model = eval_res_tbl.model.str.replace('\\n', '')\n",
    "#tbl_res = eval_res_tbl[eval_res_tbl.model != 'largest tx change, full data'].drop(['cv_split', 'train_triggers', 'test_triggers', 'accuracy', 'tn', 'fn', 'fp', 'tp', 'F-0.5'], axis=1).groupby(['top-k', \n",
    "#                                          'model']).agg(['mean', 'std']).round(3).sort_values(['top-k', ('F-1', 'mean')], ascending=[True, False])#\n",
    "#\n",
    "#tbl_res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#with open('table_rca_results.tex', \"w+\") as pt:\n",
    "#    # pt.write(tbl_res.to_latex(multirow=True, longtable=True, escape=False, encoding=\"UTF-8\"))\n",
    "#    pt.write(tbl_res.to_latex(index=True))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fs_axes = 18\n",
    "#fs_lab = 20\n",
    "\n",
    "sns.set(font_scale = 1.7)\n",
    "#sns.set_context(\"paper\", rc={\"font.size\":fs_lab,\"axes.titlesize\":fs_lab,\"axes.labelsize\":fs_axes}) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"recall\", x='model',data=eval_res, ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.savefig('root_cause_eval_recall_new_business_model_raw.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"precision\", x='model',data=eval_res, ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.savefig('root_cause_eval_precision_new_business_model_raw.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"precision @k\", x='model', hue='top-k',data=df_p, ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.savefig('root_cause_eval_precision_new_business.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## now test data evaluation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_p_tt.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"precision\", x='model',data=df_p_tt[df_p_tt['top-k'] == 1], hue='data_kind', ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.title('top-k = 1')\n",
    "plt.savefig('root_cause_eval_tt_precision_1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"precision\", x='model',data=df_p_tt[df_p_tt['top-k'] == 3], hue='data_kind', ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.title('top-k = 3')\n",
    "plt.savefig('root_cause_eval_tt_precision_3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"recall\", x='model',data=df_p_tt[df_p_tt['top-k'] == 1], hue='data_kind', ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.title('top-k = 1')\n",
    "plt.savefig('root_cause_eval_tt_recall_1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a4_dims = (11.7, 8.27)\n",
    "fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "ax = sns.boxplot( y=\"recall\", x='model',data=df_p_tt[df_p_tt['top-k'] == 3], hue='data_kind', ax=ax)\n",
    "ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "plt.tight_layout()\n",
    "plt.xlabel('')\n",
    "plt.title('top-k = 3')\n",
    "plt.savefig('root_cause_eval_tt_recall_3.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## old things"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#a4_dims = (11.7, 8.27)\n",
    "#fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "#ax = sns.boxplot( y=\"F-1\", x='model', hue='top-k',data=eval_res, ax=ax)\n",
    "#ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "#plt.tight_layout()\n",
    "##plt.savefig('root_cause_eval_fbeta_1.pdf')\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#a4_dims = (11.7, 8.27)\n",
    "#fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "#ax = sns.barplot( y=\"F-1\", x='model', hue='top-k',data=eval_res.groupby(['top-k','model'])['F-1'].median().reset_index(), ax=ax)\n",
    "#ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "#plt.tight_layout()\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#a4_dims = (11.7, 8.27)\n",
    "#fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "#ax = sns.boxplot( y=\"F-0.5\", x='model', hue='top-k',data=eval_res, ax=ax)\n",
    "#ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "#plt.tight_layout()\n",
    "##plt.savefig('root_cause_eval_fbeta_5.pdf')\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#a4_dims = (11.7, 8.27)\n",
    "#fig, ax = pyplot.subplots(figsize=a4_dims)\n",
    "#ax = sns.boxplot( y=\"accuracy\", x='model', hue='top-k',data=eval_res, ax=ax)\n",
    "#ax.set_xticklabels(ax.get_xticklabels(),rotation=90)\n",
    "#plt.tight_layout()\n",
    "##plt.savefig('root_cause_eval_accuracy.pdf')\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:anomalydetection]",
   "language": "python",
   "name": "conda-env-anomalydetection-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

